Quadproj: a Python package for projecting onto quadratic hypersurfaces

Quadratic hypersurfaces are a natural generalization of affine subspaces, and projections are elementary blocks of algorithms in optimization and machine learning. It is therefore intriguing that no proper studies and tools have been developed to tackle this nonconvex optimization problem. The quadproj package is a user-friendly and documented software that is dedicated to project a point onto a non-cylindrical central quadratic hypersurface.

==> code_snippet/test_README.py <==

from quadproj import quadrics
from quadproj.project import project


import numpy as np


output_path = '../images/'

# creating random data
dim = 42
_A = np.random.rand(dim, dim)
A = _A + _A.T  # make sure that A is positive definite
b = np.random.rand(dim)
c = -1.42


param = {'A': A, 'b': b, 'c': c}
Q = quadrics.Quadric(param)

x0 = np.random.rand(dim)
x_project = project(Q, x0)
assert Q.is_feasible(x_project), 'The projection is incorrect!'
from quadproj.project import plot_x0_x_project
from os.path import join

import matplotlib.pyplot as plt

show = False

A = np.array([[1, 0.1], [0.1, 2]])
b = np.zeros(2)
c = -1
Q = quadrics.Quadric({'A': A, 'b': b, 'c': c})

x0 = np.array([2, 1])
x_project = project(Q, x0)

fig, ax = Q.plot(show=show)
# ax.axis('equal')
plot_x0_x_project(ax, Q, x0, x_project)
plt.savefig(join(output_path, 'ellipse_no_circle.pdf'))

fig, ax = Q.plot()
plot_x0_x_project(ax, Q, x0, x_project, flag_circle=True)
fig.savefig(join(output_path, 'ellipse_circle.pdf'))
if show:
    plt.show()
x0 = Q.to_non_standardized(np.array([0, 0.1]))
x_project = project(Q, x0)
fig, ax = Q.plot(show_principal_axes=True)
plot_x0_x_project(ax, Q, x0, x_project, flag_circle=True)
ax.legend(loc='lower left')
fig.savefig(join(output_path, 'ellipse_degenerated.pdf'))
if show:
    plt.show()
A[0, 0] = -2
Q = quadrics.Quadric({'A': A, 'b': b, 'c': c})
x0 = Q.to_non_standardized(np.array([0, 0.1]))
x_project = project(Q, x0)
fig, ax = Q.plot(show_principal_axes=True)
plot_x0_x_project(ax, Q, x0, x_project, flag_circle=True)
fig.savefig(join(output_path, 'hyperbola_degenerated.pdf'))
if show:
    plt.show()
dim = 3
A = np.eye(dim)
A[0, 0] = 2
A[1, 1] = 0.5

b = np.zeros(dim)
c = -1
param = {'A': A, 'b': b, 'c': c}
Q = quadrics.Quadric(param)


fig, ax = Q.plot()

fig.savefig(join(output_path, 'ellipsoid.pdf'))

#Q.get_turning_gif(step=4, gif_path=join(output_path, Q.type+'.gif'))


A[0, 0] = -4

param = {'A': A, 'b': b, 'c': c}
Q = quadrics.Quadric(param)

x0 = np.array([0.1, 0.42, -1.5])

x_project = project(Q, x0)

fig, ax = Q.plot()
#ax.grid(False)
#ax.axis('off')
plot_x0_x_project(ax, Q, x0, x_project, flag_circle=True)
ax.get_legend().remove()
ax.view_init(elev=4, azim=42)

fig.savefig(join(output_path, 'hyperboloid_circle.pdf'), bbox_inches='tight')
save_gif = False
if save_gif:
    quadrics.get_gif(fig, ax, elev=15, gif_path=join(output_path, Q.type+'.gif'))
if show:
    plt.show()
fig, ax = Q.plot()
ax.grid(False)
ax.axis('off')
plot_x0_x_project(ax, Q, x0, x_project, flag_circle=True)
ax.get_legend().remove()

if save_gif: 
    quadrics.get_gif(fig, ax, elev=15, gif_path=join(output_path, Q.type+'_circle.gif'))
A = np.eye(3)
A[0, 0] = 4
A[1, 1] = -2
A[2, 2] = -1

b = np.zeros(3)

c = -1

param = {'A': A, 'b': b, 'c': c}
Q = quadrics.Quadric(param)

x0 = np.array([0, 0.5, 0])

x_project = project(Q, x0)

plt.close('all')

fig, ax = Q.plot(show_principal_axes=True)
#ax.grid(False)
#ax.axis('off')
plot_x0_x_project(ax, Q, x0, x_project, flag_circle=True)

fig.savefig(join(output_path, 'hyperboloid_2_sheets_circle.pdf'), bbox_inches='tight')
if save_gif:
    quadrics.get_gif(fig, ax, gif_path=join(output_path, Q.type+'.gif'))
if show:
    plt.show()

